Air Entrapment and its effect on Pressure Impulses in the slamming of a Flat Disc on Water

The presence of ambient air in liquid-slamming events plays a crucial role in influencing the shape of the liquid surface prior to the impact, and the distribution of loads created upon impact. We study the effect of trapped air on impact loads in a simplified geometry, by slamming a horizontal flat disc onto a stationary water bath at a well-controlled velocity. We show how air trapping influences pressure peaks at different radial locations on the disc, how the pressure impulses are affected, and how local pressure impulses differ from those obtained from area-integrated (force) impulses at impact. More specifically, we find that the air layer causes a gradual buildup of the load before the peak value is reached, and show that this buildup follows inertial scaling. Further, the same localised pressure impulse at the disc centre are found to be lower than the corresponding (area-integrated) force impulse on the entire disc. While the (area-integrated) force impulses are close to the classical result of Batchelor (1967, section 6.10) and Glasheen & McMahon (1996), the localised pressure impulses at disc center, where the trapped air layer is at its thickest, are found to lie closer to the theoretical estimation by Peters et al. (2013) for an air-cushioned impact.

==> anc/movies.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2580
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\paperw11900\paperh16840\margl1440\margr1440\vieww12500\viewh16380\viewkind1
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \
movie1 8cm WIDE disc, V = 0.06 m/s\
\
movie2 8cm disc, 0.1 m/s\
\
movie3 8cm disc, 1 m/s\
\
movie4 12cm disc, 0.5 m/s\
\
movie5 5cm disc, 0.5m/s\
\
movie6 9cm disc, 0.3m/s\
\
movie7 12cm disc, 0.4 m/s}
